Post-Newtonian Multipoles from the Next-to-Leading Post-Minkowskian Gravitational Waveform

We consider the frequency-domain LO and NLO post-Minkowskian (PM) waveforms obtained from the tree-level and one-loop amplitudes describing the scattering of two massive scalar objects and the emission of one graviton. We explicitly calculate their post-Newtonian (PN) limit obtaining an expansion up to the third subleading PN order in all ingredients: the tree-level amplitude, the odd and even parts of the real one-loop kernel, and the Compton or "rescattering" cuts, thus reaching 3PN precision for the latter. We provide explicit expressions for the multipole decomposition of these results in the center-of-mass frame and compare them with the results obtained from the classical Multipolar post-Minkowskian (MPM) method. We find perfect agreement between the two, once the BMS supertranslation frame is properly adjusted and the infrared divergences due to rescattering are suitably subtracted in dimensional regularization. This shows that the approach proposed in arXiv:2312.07452 can be applied beyond the soft-regime ensuring the agreement between amplitude-based and MPM results for generic frequencies.

==> anc/README.txt <==
README

The file "wfPNanc.m" contains the contributions to the multipoles due to 
- the tree-level amplitude A_0
- the "even" part of the real one-loop kernel B_{1E}
- the Compton cuts C^{reg}
- several nonlinear, time-reversal odd and radiation-reaction effects in the MPM formalism

The file "wfPNanc.nb", after loading the previous one:
- displays all the multipoles and generates the ones associated to B_{1O}^{(i)}, B_{1O}^{(h)} and to the tail logarithm
- calculates E_rad and P_rad in the PN expansion
- compares amplitude-based and MPM results up to 2.5PN



==> anc/wfPNanc.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Ancillary file to A. Georgoudis, C. Heissenberg, R. Russo, "Post-Newtonian Multipoles from the Next-to-Leading Post-Minkowskian Gravitational Waveform"*)


(* ::Title:: *)
(*A_0*)


(* ::Section::Closed:: *)
(*Multipoles*)


(* ::Input::Initialization:: *)
treeUij={{-((4 G m^2 \[Nu] (BesselK[0,u]+3 u BesselK[1,u]))/(3 pinf)),-((4 I G m^2 \[Nu] (u BesselK[0,u]+BesselK[1,u]))/pinf),0},{-((4 I G m^2 \[Nu] (u BesselK[0,u]+BesselK[1,u]))/pinf),(4 G m^2 \[Nu] (2 BesselK[0,u]+3 u BesselK[1,u]))/(3 pinf),0},{0,0,-((4 G m^2 \[Nu] BesselK[0,u])/(3 pinf))}};
treeUijNLO={{-(2/21) G m^2 pinf \[Nu] ((-26+8 \[Nu]+u^2 (-19+36 \[Nu])) BesselK[0,u]+7 u (3+4 \[Nu]) BesselK[1,u]),-(2/21) I G m^2 pinf \[Nu] ((u+18 u \[Nu]) BesselK[0,u]+(69+24 \[Nu]+u^2 (-19+36 \[Nu])) BesselK[1,u]),0},{-(2/21) I G m^2 pinf \[Nu] ((u+18 u \[Nu]) BesselK[0,u]+(69+24 \[Nu]+u^2 (-19+36 \[Nu])) BesselK[1,u]),2/21 G m^2 pinf \[Nu] ((-52+16 \[Nu]+u^2 (-19+36 \[Nu])) BesselK[0,u]+2 u (-19+22 \[Nu]) BesselK[1,u]),0},{0,0,2/21 G m^2 pinf \[Nu] ((26-8 \[Nu]) BesselK[0,u]+u (59-16 \[Nu]) BesselK[1,u])}};
treeUijk={{{-(6/5) I G m^2 Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+(6+5 u^2) BesselK[1,u]),2/5 G m^2 Sqrt[1-4 \[Nu]] \[Nu] (3 (2+5 u^2) BesselK[0,u]+25 u BesselK[1,u]),0},{2/5 G m^2 Sqrt[1-4 \[Nu]] \[Nu] (3 (2+5 u^2) BesselK[0,u]+25 u BesselK[1,u]),2/5 I G m^2 Sqrt[1-4 \[Nu]] \[Nu] (20 u BesselK[0,u]+3 (8+5 u^2) BesselK[1,u]),0},{0,0,-(2/5) I G m^2 Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+6 BesselK[1,u])}},{{2/5 G m^2 Sqrt[1-4 \[Nu]] \[Nu] (3 (2+5 u^2) BesselK[0,u]+25 u BesselK[1,u]),2/5 I G m^2 Sqrt[1-4 \[Nu]] \[Nu] (20 u BesselK[0,u]+3 (8+5 u^2) BesselK[1,u]),0},{2/5 I G m^2 Sqrt[1-4 \[Nu]] \[Nu] (20 u BesselK[0,u]+3 (8+5 u^2) BesselK[1,u]),-(6/5) G m^2 Sqrt[1-4 \[Nu]] \[Nu] ((4+5 u^2) BesselK[0,u]+10 u BesselK[1,u]),0},{0,0,2/5 G m^2 Sqrt[1-4 \[Nu]] \[Nu] (6 BesselK[0,u]+5 u BesselK[1,u])}},{{0,0,-(2/5) I G m^2 Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+6 BesselK[1,u])},{0,0,2/5 G m^2 Sqrt[1-4 \[Nu]] \[Nu] (6 BesselK[0,u]+5 u BesselK[1,u])},{-(2/5) I G m^2 Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+6 BesselK[1,u]),2/5 G m^2 Sqrt[1-4 \[Nu]] \[Nu] (6 BesselK[0,u]+5 u BesselK[1,u]),0}}};
treeUijkNLO={{{-(2/15) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((9 u \[Nu]+5 u^3 (-5+7 \[Nu])) BesselK[0,u]+6 (3 (4+\[Nu])+u^2 (-1+2 \[Nu])) BesselK[1,u]),1/15 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((-78+12 \[Nu]+u^2 (-19+8 \[Nu])) BesselK[0,u]+u (7+46 \[Nu]+10 u^2 (-5+7 \[Nu])) BesselK[1,u]),0},{1/15 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((-78+12 \[Nu]+u^2 (-19+8 \[Nu])) BesselK[0,u]+u (7+46 \[Nu]+10 u^2 (-5+7 \[Nu])) BesselK[1,u]),2/15 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((12 u \[Nu]+5 u^3 (-5+7 \[Nu])) BesselK[0,u]+(24 (4+\[Nu])+u^2 (-38+31 \[Nu])) BesselK[1,u]),0},{0,0,-(2/15) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (3 u \[Nu] BesselK[0,u]+(6 (4+\[Nu])+u^2 (-32+19 \[Nu])) BesselK[1,u])}},{{1/15 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((-78+12 \[Nu]+u^2 (-19+8 \[Nu])) BesselK[0,u]+u (7+46 \[Nu]+10 u^2 (-5+7 \[Nu])) BesselK[1,u]),2/15 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((12 u \[Nu]+5 u^3 (-5+7 \[Nu])) BesselK[0,u]+(24 (4+\[Nu])+u^2 (-38+31 \[Nu])) BesselK[1,u]),0},{2/15 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((12 u \[Nu]+5 u^3 (-5+7 \[Nu])) BesselK[0,u]+(24 (4+\[Nu])+u^2 (-38+31 \[Nu])) BesselK[1,u]),1/15 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] ((156+u^2 (83-46 \[Nu])-24 \[Nu]) BesselK[0,u]+2 u (83+5 u^2 (5-7 \[Nu])-46 \[Nu]) BesselK[1,u]),0},{0,0,1/15 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (2 (-39+6 \[Nu]+u^2 (-32+19 \[Nu])) BesselK[0,u]+u (-173+46 \[Nu]) BesselK[1,u])}},{{0,0,-(2/15) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (3 u \[Nu] BesselK[0,u]+(6 (4+\[Nu])+u^2 (-32+19 \[Nu])) BesselK[1,u])},{0,0,1/15 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (2 (-39+6 \[Nu]+u^2 (-32+19 \[Nu])) BesselK[0,u]+u (-173+46 \[Nu]) BesselK[1,u])},{-(2/15) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (3 u \[Nu] BesselK[0,u]+(6 (4+\[Nu])+u^2 (-32+19 \[Nu])) BesselK[1,u]),1/15 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (2 (-39+6 \[Nu]+u^2 (-32+19 \[Nu])) BesselK[0,u]+u (-173+46 \[Nu]) BesselK[1,u]),0}}};
treeVij={{0,0,G m^2 u Sqrt[1-4 \[Nu]] \[Nu] BesselK[1,u]},{0,0,I G m^2 u Sqrt[1-4 \[Nu]] \[Nu] BesselK[0,u]},{G m^2 u Sqrt[1-4 \[Nu]] \[Nu] BesselK[1,u],I G m^2 u Sqrt[1-4 \[Nu]] \[Nu] BesselK[0,u],0}};
treeVijNLO={{0,0,1/28 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (u (-41+12 \[Nu]) BesselK[0,u]+2 (23-4 \[Nu]) BesselK[1,u])},{0,0,-(1/28) I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] ((52+8 \[Nu]) BesselK[0,u]+u (41-12 \[Nu]) BesselK[1,u])},{1/28 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (u (-41+12 \[Nu]) BesselK[0,u]+2 (23-4 \[Nu]) BesselK[1,u]),-(1/28) I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] ((52+8 \[Nu]) BesselK[0,u]+u (41-12 \[Nu]) BesselK[1,u]),0}};
treeUijkl={{{{-(8/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) (6 (3+10 u^2) BesselK[0,u]+35 u (3+u^2) BesselK[1,u]),-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (u (27+14 u^2) BesselK[0,u]+3 (12+11 u^2) BesselK[1,u]),0},{-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (u (27+14 u^2) BesselK[0,u]+3 (12+11 u^2) BesselK[1,u]),8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) ((24+70 u^2) BesselK[0,u]+5 u (25+7 u^2) BesselK[1,u]),0},{0,0,-(16/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) ((3+5 u^2) BesselK[0,u]+10 u BesselK[1,u])}},{{-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (u (27+14 u^2) BesselK[0,u]+3 (12+11 u^2) BesselK[1,u]),8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) ((24+70 u^2) BesselK[0,u]+5 u (25+7 u^2) BesselK[1,u]),0},{8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) ((24+70 u^2) BesselK[0,u]+5 u (25+7 u^2) BesselK[1,u]),4/7 I G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 u (18+7 u^2) BesselK[0,u]+(48+37 u^2) BesselK[1,u]),0},{0,0,-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u])}},{{0,0,-(16/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) ((3+5 u^2) BesselK[0,u]+10 u BesselK[1,u])},{0,0,-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u])},{-(16/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) ((3+5 u^2) BesselK[0,u]+10 u BesselK[1,u]),-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u]),0}}},{{{-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (u (27+14 u^2) BesselK[0,u]+3 (12+11 u^2) BesselK[1,u]),8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) ((24+70 u^2) BesselK[0,u]+5 u (25+7 u^2) BesselK[1,u]),0},{8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) ((24+70 u^2) BesselK[0,u]+5 u (25+7 u^2) BesselK[1,u]),4/7 I G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 u (18+7 u^2) BesselK[0,u]+(48+37 u^2) BesselK[1,u]),0},{0,0,-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u])}},{{8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) ((24+70 u^2) BesselK[0,u]+5 u (25+7 u^2) BesselK[1,u]),4/7 I G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 u (18+7 u^2) BesselK[0,u]+(48+37 u^2) BesselK[1,u]),0},{4/7 I G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 u (18+7 u^2) BesselK[0,u]+(48+37 u^2) BesselK[1,u]),-(8/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) (16 (3+5 u^2) BesselK[0,u]+5 u (32+7 u^2) BesselK[1,u]),0},{0,0,8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 (12+5 u^2) BesselK[0,u]+35 u BesselK[1,u])}},{{0,0,-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u])},{0,0,8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 (12+5 u^2) BesselK[0,u]+35 u BesselK[1,u])},{-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u]),8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 (12+5 u^2) BesselK[0,u]+35 u BesselK[1,u]),0}}},{{{0,0,-(16/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) ((3+5 u^2) BesselK[0,u]+10 u BesselK[1,u])},{0,0,-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u])},{-(16/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) ((3+5 u^2) BesselK[0,u]+10 u BesselK[1,u]),-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u]),0}},{{0,0,-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u])},{0,0,8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 (12+5 u^2) BesselK[0,u]+35 u BesselK[1,u])},{-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u]),8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 (12+5 u^2) BesselK[0,u]+35 u BesselK[1,u]),0}},{{-(16/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) ((3+5 u^2) BesselK[0,u]+10 u BesselK[1,u]),-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u]),0},{-(4/7) I G m^2 pinf \[Nu] (-1+3 \[Nu]) (9 u BesselK[0,u]+4 (3+u^2) BesselK[1,u]),8/35 G m^2 pinf \[Nu] (-1+3 \[Nu]) (2 (12+5 u^2) BesselK[0,u]+35 u BesselK[1,u]),0},{0,0,-(24/35) G m^2 pinf \[Nu] (-1+3 \[Nu]) (6 BesselK[0,u]+5 u BesselK[1,u])}}}};
treeVijk={{{0,0,-(4/15) I G m^2 pinf u \[Nu] (-1+3 \[Nu]) (BesselK[0,u]+5 u BesselK[1,u])},{0,0,4/3 G m^2 pinf u \[Nu] (-1+3 \[Nu]) (u BesselK[0,u]+BesselK[1,u])},{-(4/15) I G m^2 pinf u \[Nu] (-1+3 \[Nu]) (BesselK[0,u]+5 u BesselK[1,u]),4/3 G m^2 pinf u \[Nu] (-1+3 \[Nu]) (u BesselK[0,u]+BesselK[1,u]),0}},{{0,0,4/3 G m^2 pinf u \[Nu] (-1+3 \[Nu]) (u BesselK[0,u]+BesselK[1,u])},{0,0,4/15 I G m^2 pinf u \[Nu] (-1+3 \[Nu]) (4 BesselK[0,u]+5 u BesselK[1,u])},{4/3 G m^2 pinf u \[Nu] (-1+3 \[Nu]) (u BesselK[0,u]+BesselK[1,u]),4/15 I G m^2 pinf u \[Nu] (-1+3 \[Nu]) (4 BesselK[0,u]+5 u BesselK[1,u]),0}},{{-(4/15) I G m^2 pinf u \[Nu] (-1+3 \[Nu]) (BesselK[0,u]+5 u BesselK[1,u]),4/3 G m^2 pinf u \[Nu] (-1+3 \[Nu]) (u BesselK[0,u]+BesselK[1,u]),0},{4/3 G m^2 pinf u \[Nu] (-1+3 \[Nu]) (u BesselK[0,u]+BesselK[1,u]),4/15 I G m^2 pinf u \[Nu] (-1+3 \[Nu]) (4 BesselK[0,u]+5 u BesselK[1,u]),0},{0,0,-(4/5) I G m^2 pinf u \[Nu] (-1+3 \[Nu]) BesselK[0,u]}}};
treeUijklm={{{{{-(10/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (14 u (18+11 u^2) BesselK[0,u]+3 (120+119 u^2+21 u^4) BesselK[1,u]),2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+91 u^2+21 u^4) BesselK[0,u]+14 u (59+23 u^2) BesselK[1,u]),0},{2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+91 u^2+21 u^4) BesselK[0,u]+14 u (59+23 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),0},{0,0,-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u])}},{{2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+91 u^2+21 u^4) BesselK[0,u]+14 u (59+23 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),0},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),0},{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])}},{{0,0,-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u])},{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u]),2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),0}}},{{{2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+91 u^2+21 u^4) BesselK[0,u]+14 u (59+23 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),0},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),0},{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])}},{{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),0},{-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (28 u (24+11 u^2) BesselK[0,u]+(960+784 u^2+105 u^4) BesselK[1,u]),0},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])}},{{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0}}},{{{0,0,-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u])},{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u]),2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),0}},{{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0}},{{-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u]),2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),0},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0},{0,0,-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (84 u BesselK[0,u]+5 (24+7 u^2) BesselK[1,u])}}}},{{{{2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+91 u^2+21 u^4) BesselK[0,u]+14 u (59+23 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),0},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),0},{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])}},{{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),0},{-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (28 u (24+11 u^2) BesselK[0,u]+(960+784 u^2+105 u^4) BesselK[1,u]),0},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])}},{{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0}}},{{{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (216+121 u^2) BesselK[0,u]+9 (240+224 u^2+35 u^4) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),0},{-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (28 u (24+11 u^2) BesselK[0,u]+(960+784 u^2+105 u^4) BesselK[1,u]),0},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])}},{{-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (96+322 u^2+63 u^4) BesselK[0,u]+7 u (424+149 u^2) BesselK[1,u]),-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (28 u (24+11 u^2) BesselK[0,u]+(960+784 u^2+105 u^4) BesselK[1,u]),0},{-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (28 u (24+11 u^2) BesselK[0,u]+(960+784 u^2+105 u^4) BesselK[1,u]),10/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((192+392 u^2+63 u^4) BesselK[0,u]+112 u (7+2 u^2) BesselK[1,u]),0},{0,0,-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u])}},{{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{0,0,-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u])},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u]),0}}},{{{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0}},{{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{0,0,-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u])},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u]),0}},{{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u]),0},{0,0,2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+7 u^2) BesselK[0,u]+154 u BesselK[1,u])}}}},{{{{0,0,-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u])},{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u]),2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),0}},{{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0}},{{-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u]),2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),0},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0},{0,0,-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (84 u BesselK[0,u]+5 (24+7 u^2) BesselK[1,u])}}},{{{0,0,2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u])},{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0}},{{0,0,2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u])},{0,0,-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u])},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u]),0}},{{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u]),0},{0,0,2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+7 u^2) BesselK[0,u]+154 u BesselK[1,u])}}},{{{-(2/63) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (36+11 u^2) BesselK[0,u]+3 (120+77 u^2) BesselK[1,u]),2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),0},{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0},{0,0,-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (84 u BesselK[0,u]+5 (24+7 u^2) BesselK[1,u])}},{{2/63 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+49 u^2) BesselK[0,u]+7 u (70+11 u^2) BesselK[1,u]),2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),0},{2/63 I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (7 u (72+11 u^2) BesselK[0,u]+48 (15+7 u^2) BesselK[1,u]),-(2/63) G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 (48+35 u^2) BesselK[0,u]+7 u (136+11 u^2) BesselK[1,u]),0},{0,0,2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+7 u^2) BesselK[0,u]+154 u BesselK[1,u])}},{{0,0,-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (84 u BesselK[0,u]+5 (24+7 u^2) BesselK[1,u])},{0,0,2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+7 u^2) BesselK[0,u]+154 u BesselK[1,u])},{-(2/21) I G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (84 u BesselK[0,u]+5 (24+7 u^2) BesselK[1,u]),2/21 G m^2 pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 (24+7 u^2) BesselK[0,u]+154 u BesselK[1,u]),0}}}}};
treeVijkl={{{{0,0,3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+(6+7 u^2) BesselK[1,u])},{0,0,3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u])},{3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+(6+7 u^2) BesselK[1,u]),3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),0}},{{0,0,3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u])},{0,0,-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u])},{3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),0}},{{3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+(6+7 u^2) BesselK[1,u]),3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),0},{3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),0},{0,0,3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+6 BesselK[1,u])}}},{{{0,0,3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u])},{0,0,-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u])},{3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),0}},{{0,0,-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u])},{0,0,-(3/14) I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((8+7 u^2) BesselK[0,u]+16 u BesselK[1,u])},{-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),-(3/14) I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((8+7 u^2) BesselK[0,u]+16 u BesselK[1,u]),0}},{{3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),0},{-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),-(3/14) I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((8+7 u^2) BesselK[0,u]+16 u BesselK[1,u]),0},{0,0,3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (6 BesselK[0,u]+5 u BesselK[1,u])}}},{{{3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+(6+7 u^2) BesselK[1,u]),3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),0},{3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),0},{0,0,3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+6 BesselK[1,u])}},{{3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((2+7 u^2) BesselK[0,u]+11 u BesselK[1,u]),-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),0},{-(3/14) G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (10 u BesselK[0,u]+(12+7 u^2) BesselK[1,u]),-(3/14) I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) ((8+7 u^2) BesselK[0,u]+16 u BesselK[1,u]),0},{0,0,3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (6 BesselK[0,u]+5 u BesselK[1,u])}},{{0,0,3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+6 BesselK[1,u])},{0,0,3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (6 BesselK[0,u]+5 u BesselK[1,u])},{3/14 G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (5 u BesselK[0,u]+6 BesselK[1,u]),3/14 I G m^2 pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]) (6 BesselK[0,u]+5 u BesselK[1,u]),0}}}};


(* ::Title:: *)
(*B_{1E}*)


(* ::Section::Closed:: *)
(*Multipoles*)


(* ::Input::Initialization:: *)
oneloopB1EUij={{-((6 E^-u G^2 m^3 \[Pi] (1+u) \[Nu])/(b pinf)),-((6 I E^-u G^2 m^3 \[Pi] (1+u+u^2) \[Nu])/(b pinf u)),0},{-((6 I E^-u G^2 m^3 \[Pi] (1+u+u^2) \[Nu])/(b pinf u)),(6 E^-u G^2 m^3 \[Pi] (1+u) \[Nu])/(b pinf),0},{0,0,0}};
oneloopB1EUijNLO={{-((E^-u G^2 m^3 \[Pi] pinf \[Nu] (27+52 \[Nu]+u (27+52 \[Nu]+u (-61+78 \[Nu]))))/(14 b)),-((I E^-u G^2 m^3 \[Pi] pinf \[Nu] (75+48 \[Nu]+u (75+48 \[Nu]+u (-8+66 \[Nu]+u (-61+78 \[Nu])))))/(14 b u)),0},{-((I E^-u G^2 m^3 \[Pi] pinf \[Nu] (75+48 \[Nu]+u (75+48 \[Nu]+u (-8+66 \[Nu]+u (-61+78 \[Nu])))))/(14 b u)),(E^-u G^2 m^3 \[Pi] pinf \[Nu] (-43+80 \[Nu]+u (-43+80 \[Nu]+u (-61+78 \[Nu]))))/(14 b),0},{0,0,-((E^-u G^2 m^3 \[Pi] pinf (1+u) \[Nu] (-5+2 \[Nu]))/b)}};
oneloopB1EUijk={{{-((9 I E^-u G^2 m^3 \[Pi] (6+u (6+u (7+5 u))) Sqrt[1-4 \[Nu]] \[Nu])/(5 b u)),(3 E^-u G^2 m^3 \[Pi] (22+u (22+15 u)) Sqrt[1-4 \[Nu]] \[Nu])/(5 b),0},{(3 E^-u G^2 m^3 \[Pi] (22+u (22+15 u)) Sqrt[1-4 \[Nu]] \[Nu])/(5 b),(3 I E^-u G^2 m^3 \[Pi] (24+u (24+u (23+15 u))) Sqrt[1-4 \[Nu]] \[Nu])/(5 b u),0},{0,0,-((6 I E^-u G^2 m^3 \[Pi] (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu])/(5 b u))}},{{(3 E^-u G^2 m^3 \[Pi] (22+u (22+15 u)) Sqrt[1-4 \[Nu]] \[Nu])/(5 b),(3 I E^-u G^2 m^3 \[Pi] (24+u (24+u (23+15 u))) Sqrt[1-4 \[Nu]] \[Nu])/(5 b u),0},{(3 I E^-u G^2 m^3 \[Pi] (24+u (24+u (23+15 u))) Sqrt[1-4 \[Nu]] \[Nu])/(5 b u),-((9 E^-u G^2 m^3 \[Pi] (8+u (8+5 u)) Sqrt[1-4 \[Nu]] \[Nu])/(5 b)),0},{0,0,(6 E^-u G^2 m^3 \[Pi] (1+u) Sqrt[1-4 \[Nu]] \[Nu])/(5 b)}},{{0,0,-((6 I E^-u G^2 m^3 \[Pi] (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu])/(5 b u))},{0,0,(6 E^-u G^2 m^3 \[Pi] (1+u) Sqrt[1-4 \[Nu]] \[Nu])/(5 b)},{-((6 I E^-u G^2 m^3 \[Pi] (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu])/(5 b u)),(6 E^-u G^2 m^3 \[Pi] (1+u) Sqrt[1-4 \[Nu]] \[Nu])/(5 b),0}}};
oneloopB1EUijkNLO={{{-((3 I E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (6 (7+4 \[Nu])+u (6 (7+4 \[Nu])+u (9+12 \[Nu]+u (-5+4 \[Nu]+5 u (-9+10 \[Nu]))))))/(20 b u)),(E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (18+72 \[Nu]+u (18+72 \[Nu]+u (-55+44 \[Nu]+15 u (-9+10 \[Nu])))))/(20 b),0},{(E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (18+72 \[Nu]+u (18+72 \[Nu]+u (-55+44 \[Nu]+15 u (-9+10 \[Nu])))))/(20 b),(I E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (24 (7+4 \[Nu])+u (24 (7+4 \[Nu])+u (-39+108 \[Nu]+u (-95+76 \[Nu]+15 u (-9+10 \[Nu]))))))/(20 b u),0},{0,0,-((I E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (21+21 u-33 u^2-40 u^3+4 (3+u (3+u (9+8 u))) \[Nu]))/(10 b u))}},{{(E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (18+72 \[Nu]+u (18+72 \[Nu]+u (-55+44 \[Nu]+15 u (-9+10 \[Nu])))))/(20 b),(I E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (24 (7+4 \[Nu])+u (24 (7+4 \[Nu])+u (-39+108 \[Nu]+u (-95+76 \[Nu]+15 u (-9+10 \[Nu]))))))/(20 b u),0},{(I E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (24 (7+4 \[Nu])+u (24 (7+4 \[Nu])+u (-39+108 \[Nu]+u (-95+76 \[Nu]+15 u (-9+10 \[Nu]))))))/(20 b u),-((3 E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-3 (1+u) (16+15 u^2)+2 (24+u (24+u (18+25 u))) \[Nu]))/(20 b)),0},{0,0,(E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-81-81 u-40 u^2+4 (9+u (9+8 u)) \[Nu]))/(10 b)}},{{0,0,-((I E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (21+21 u-33 u^2-40 u^3+4 (3+u (3+u (9+8 u))) \[Nu]))/(10 b u))},{0,0,(E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-81-81 u-40 u^2+4 (9+u (9+8 u)) \[Nu]))/(10 b)},{-((I E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (21+21 u-33 u^2-40 u^3+4 (3+u (3+u (9+8 u))) \[Nu]))/(10 b u)),(E^-u G^2 m^3 \[Pi] pinf^2 Sqrt[1-4 \[Nu]] \[Nu] (-81-81 u-40 u^2+4 (9+u (9+8 u)) \[Nu]))/(10 b),0}}};
oneloopB1EVij={{0,0,(3 E^-u G^2 m^3 \[Pi] (1+u) Sqrt[1-4 \[Nu]] \[Nu])/(2 b)},{0,0,(3 I E^-u G^2 m^3 \[Pi] u Sqrt[1-4 \[Nu]] \[Nu])/(2 b)},{(3 E^-u G^2 m^3 \[Pi] (1+u) Sqrt[1-4 \[Nu]] \[Nu])/(2 b),(3 I E^-u G^2 m^3 \[Pi] u Sqrt[1-4 \[Nu]] \[Nu])/(2 b),0}};
oneloopB1EVijNLO={{0,0,(3 E^-u G^2 m^3 \[Pi] pinf^2 (-1+u) (1+2 u) Sqrt[1-4 \[Nu]] \[Nu] (-25+8 \[Nu]))/(56 b)},{0,0,(3 I E^-u G^2 m^3 \[Pi] pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-18+\[Nu]+u (-25+8 \[Nu])))/(28 b)},{(3 E^-u G^2 m^3 \[Pi] pinf^2 (-1+u) (1+2 u) Sqrt[1-4 \[Nu]] \[Nu] (-25+8 \[Nu]))/(56 b),(3 I E^-u G^2 m^3 \[Pi] pinf^2 u Sqrt[1-4 \[Nu]] \[Nu] (-18+\[Nu]+u (-25+8 \[Nu])))/(28 b),0}};
oneloopB1EUijkl={{{{-((12 E^-u G^2 m^3 \[Pi] pinf (18+u (18+u (13+7 u))) \[Nu] (-1+3 \[Nu]))/(7 b)),-((6 I E^-u G^2 m^3 \[Pi] pinf (36+u (36+u (39+u (27+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u)),0},{-((6 I E^-u G^2 m^3 \[Pi] pinf (36+u (36+u (39+u (27+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u)),(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u (2+u))) \[Nu] (-1+3 \[Nu]))/b,0},{0,0,-((12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b))}},{{-((6 I E^-u G^2 m^3 \[Pi] pinf (36+u (36+u (39+u (27+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u)),(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u (2+u))) \[Nu] (-1+3 \[Nu]))/b,0},{(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u (2+u))) \[Nu] (-1+3 \[Nu]))/b,(6 I E^-u G^2 m^3 \[Pi] pinf (48+u (48+u (45+u (29+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u),0},{0,0,-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u))}},{{0,0,-((12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b))},{0,0,-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u))},{-((12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b)),-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u)),0}}},{{{-((6 I E^-u G^2 m^3 \[Pi] pinf (36+u (36+u (39+u (27+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u)),(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u (2+u))) \[Nu] (-1+3 \[Nu]))/b,0},{(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u (2+u))) \[Nu] (-1+3 \[Nu]))/b,(6 I E^-u G^2 m^3 \[Pi] pinf (48+u (48+u (45+u (29+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u),0},{0,0,-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u))}},{{(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u (2+u))) \[Nu] (-1+3 \[Nu]))/b,(6 I E^-u G^2 m^3 \[Pi] pinf (48+u (48+u (45+u (29+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u),0},{(6 I E^-u G^2 m^3 \[Pi] pinf (48+u (48+u (45+u (29+14 u)))) \[Nu] (-1+3 \[Nu]))/(7 b u),-((12 E^-u G^2 m^3 \[Pi] pinf (24+u (24+u (15+7 u))) \[Nu] (-1+3 \[Nu]))/(7 b)),0},{0,0,(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b)}},{{0,0,-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u))},{0,0,(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b)},{-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u)),(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b),0}}},{{{0,0,-((12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b))},{0,0,-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u))},{-((12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b)),-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u)),0}},{{0,0,-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u))},{0,0,(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b)},{-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u)),(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b),0}},{{-((12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b)),-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u)),0},{-((12 I E^-u G^2 m^3 \[Pi] pinf (6+u (6+u (3+u))) \[Nu] (-1+3 \[Nu]))/(7 b u)),(12 E^-u G^2 m^3 \[Pi] pinf (3+u (3+u)) \[Nu] (-1+3 \[Nu]))/(7 b),0},{0,0,0}}}};
oneloopB1EVijk={{{0,0,-((2 I E^-u G^2 m^3 \[Pi] pinf u (1+u) \[Nu] (-1+3 \[Nu]))/b)},{0,0,(2 E^-u G^2 m^3 \[Pi] pinf (1+u+u^2) \[Nu] (-1+3 \[Nu]))/b},{-((2 I E^-u G^2 m^3 \[Pi] pinf u (1+u) \[Nu] (-1+3 \[Nu]))/b),(2 E^-u G^2 m^3 \[Pi] pinf (1+u+u^2) \[Nu] (-1+3 \[Nu]))/b,0}},{{0,0,(2 E^-u G^2 m^3 \[Pi] pinf (1+u+u^2) \[Nu] (-1+3 \[Nu]))/b},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf u (1+u) \[Nu] (-1+3 \[Nu]))/b},{(2 E^-u G^2 m^3 \[Pi] pinf (1+u+u^2) \[Nu] (-1+3 \[Nu]))/b,(2 I E^-u G^2 m^3 \[Pi] pinf u (1+u) \[Nu] (-1+3 \[Nu]))/b,0}},{{-((2 I E^-u G^2 m^3 \[Pi] pinf u (1+u) \[Nu] (-1+3 \[Nu]))/b),(2 E^-u G^2 m^3 \[Pi] pinf (1+u+u^2) \[Nu] (-1+3 \[Nu]))/b,0},{(2 E^-u G^2 m^3 \[Pi] pinf (1+u+u^2) \[Nu] (-1+3 \[Nu]))/b,(2 I E^-u G^2 m^3 \[Pi] pinf u (1+u) \[Nu] (-1+3 \[Nu]))/b,0},{0,0,0}}};
oneloopB1EUijklm={{{{{-((5 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (132+u (92+7 u (7+3 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(E^-u G^2 m^3 \[Pi] pinf^2 (696+u (696+u (484+21 u (12+5 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0},{(E^-u G^2 m^3 \[Pi] pinf^2 (696+u (696+u (484+21 u (12+5 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{0,0,-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))}},{{(E^-u G^2 m^3 \[Pi] pinf^2 (696+u (696+u (484+21 u (12+5 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)}},{{0,0,-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))},{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0}}},{{{(E^-u G^2 m^3 \[Pi] pinf^2 (696+u (696+u (484+21 u (12+5 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)}},{{(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),-((I E^-u G^2 m^3 \[Pi] pinf^2 (960+u (960+u (888+u (568+21 u (13+5 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),0},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)}},{{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0}}},{{{0,0,-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))},{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0}},{{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0}},{{-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{0,0,-((8 I E^-u G^2 m^3 \[Pi] pinf^2 (15+u (15+u (6+u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))}}}},{{{{(E^-u G^2 m^3 \[Pi] pinf^2 (696+u (696+u (484+21 u (12+5 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)}},{{(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),-((I E^-u G^2 m^3 \[Pi] pinf^2 (960+u (960+u (888+u (568+21 u (13+5 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),0},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)}},{{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0}}},{{{(I E^-u G^2 m^3 \[Pi] pinf^2 (720+u (720+u (750+u (510+7 u (37+15 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),-((I E^-u G^2 m^3 \[Pi] pinf^2 (960+u (960+u (888+u (568+21 u (13+5 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),0},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)}},{{-((E^-u G^2 m^3 \[Pi] pinf^2 (816+u (816+u (538+7 u (38+15 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),-((I E^-u G^2 m^3 \[Pi] pinf^2 (960+u (960+u (888+u (568+21 u (13+5 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),0},{-((I E^-u G^2 m^3 \[Pi] pinf^2 (960+u (960+u (888+u (568+21 u (13+5 u))))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(5 E^-u G^2 m^3 \[Pi] pinf^2 (192+u (192+u (120+7 u (8+3 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0},{0,0,-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b))}},{{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{0,0,-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b))},{(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0}}},{{{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0}},{{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{0,0,-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b))},{(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0}},{{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{0,0,(8 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)}}}},{{{{0,0,-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))},{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0}},{{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0}},{{-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{0,0,-((8 I E^-u G^2 m^3 \[Pi] pinf^2 (15+u (15+u (6+u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))}}},{{{0,0,(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0}},{{0,0,(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)},{0,0,-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b))},{(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0}},{{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{0,0,(8 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)}}},{{{-((2 I E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (45+u (25+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0},{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{0,0,-((8 I E^-u G^2 m^3 \[Pi] pinf^2 (15+u (15+u (6+u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))}},{{(2 E^-u G^2 m^3 \[Pi] pinf^2 (60+u (60+u (27+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),0},{(2 I E^-u G^2 m^3 \[Pi] pinf^2 (120+u (120+u (69+u (29+7 u)))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u),-((2 E^-u G^2 m^3 \[Pi] pinf^2 (72+u (72+u (31+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)),0},{0,0,(8 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)}},{{0,0,-((8 I E^-u G^2 m^3 \[Pi] pinf^2 (15+u (15+u (6+u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u))},{0,0,(8 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b)},{-((8 I E^-u G^2 m^3 \[Pi] pinf^2 (15+u (15+u (6+u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b u)),(8 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(7 b),0}}}}};
oneloopB1EVijkl={{{{0,0,(9 E^-u G^2 m^3 \[Pi] pinf^2 (6+u (6+u (9+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)},{0,0,(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)},{(9 E^-u G^2 m^3 \[Pi] pinf^2 (6+u (6+u (9+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),0}},{{0,0,(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)},{0,0,-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b))},{(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0}},{{(9 E^-u G^2 m^3 \[Pi] pinf^2 (6+u (6+u (9+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),0},{(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0},{0,0,(9 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b)}}},{{{0,0,(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)},{0,0,-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b))},{(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0}},{{0,0,-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b))},{0,0,-((9 I E^-u G^2 m^3 \[Pi] pinf^2 u (12+u (12+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b))},{-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),-((9 I E^-u G^2 m^3 \[Pi] pinf^2 u (12+u (12+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0}},{{(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0},{-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),-((9 I E^-u G^2 m^3 \[Pi] pinf^2 u (12+u (12+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0},{0,0,(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (1+u) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b)}}},{{{(9 E^-u G^2 m^3 \[Pi] pinf^2 (6+u (6+u (9+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),0},{(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0},{0,0,(9 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b)}},{{(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (10+u (10+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b),-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0},{-((9 E^-u G^2 m^3 \[Pi] pinf^2 (12+u (12+u (11+7 u))) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),-((9 I E^-u G^2 m^3 \[Pi] pinf^2 u (12+u (12+7 u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(28 b)),0},{0,0,(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (1+u) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b)}},{{0,0,(9 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b)},{0,0,(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (1+u) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b)},{(9 E^-u G^2 m^3 \[Pi] pinf^2 (3+u (3+u)) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b),(9 I E^-u G^2 m^3 \[Pi] pinf^2 u (1+u) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]))/(14 b),0}}}};


(* ::Title:: *)
(*C^{reg}*)


(* ::Section::Closed:: *)
(* Multipoles*)


(* ::InheritFromParent::Initialization:: *)
oneloopCregUij={{(22 I G^2 m^3 u \[Nu] (BesselK[0,u]+3 u BesselK[1,u]))/(9 b),-((22 G^2 m^3 u \[Nu] (u BesselK[0,u]+BesselK[1,u]))/(3 b)),0},{-((22 G^2 m^3 u \[Nu] (u BesselK[0,u]+BesselK[1,u]))/(3 b)),-((22 I G^2 m^3 u \[Nu] (2 BesselK[0,u]+3 u BesselK[1,u]))/(9 b)),0},{0,0,(22 I G^2 m^3 u \[Nu] BesselK[0,u])/(9 b)}};
oneloopCregUijNLO={{1/(315 b) I G^2 m^3 pinf^2 u \[Nu] (5 (-454+168 extraeps+333 \[Nu]-96 tail \[Nu]+u^2 (-209+984 \[Nu])) BesselK[0,u]+7 u (285-120 extraeps+(853-240 tail) \[Nu]) BesselK[1,u]),-(1/(315 b)) G^2 m^3 pinf^2 u \[Nu] (u (55+(4581-1560 tail) \[Nu]) BesselK[0,u]+(6315-2520 extraeps+5163 \[Nu]-1560 tail \[Nu]+5 u^2 (-209+984 \[Nu])) BesselK[1,u]),0},{-(1/(315 b)) G^2 m^3 pinf^2 u \[Nu] (u (55+(4581-1560 tail) \[Nu]) BesselK[0,u]+(6315-2520 extraeps+5163 \[Nu]-1560 tail \[Nu]+5 u^2 (-209+984 \[Nu])) BesselK[1,u]),-(1/(315 b))I G^2 m^3 pinf^2 u \[Nu] (5 (-908+336 extraeps+666 \[Nu]-192 tail \[Nu]+u^2 (-209+984 \[Nu])) BesselK[0,u]+u (-2930+840 extraeps+(8111-1440 tail) \[Nu]) BesselK[1,u]),0},{0,0,1/(63 b) I G^2 m^3 pinf^2 u \[Nu] ((-454+168 extraeps+333 \[Nu]-96 tail \[Nu]) BesselK[0,u]+u (-985+336 extraeps+428 \[Nu]+48 tail \[Nu]) BesselK[1,u])}};
oneloopCregUijk={{{-((97 G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+(6+5 u^2) BesselK[1,u]))/(25 b)),-((97 I G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (3 (2+5 u^2) BesselK[0,u]+25 u BesselK[1,u]))/(75 b)),0},{-((97 I G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (3 (2+5 u^2) BesselK[0,u]+25 u BesselK[1,u]))/(75 b)),(97 G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (20 u BesselK[0,u]+3 (8+5 u^2) BesselK[1,u]))/(75 b),0},{0,0,-((97 G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+6 BesselK[1,u]))/(75 b))}},{{-((97 I G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (3 (2+5 u^2) BesselK[0,u]+25 u BesselK[1,u]))/(75 b)),(97 G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (20 u BesselK[0,u]+3 (8+5 u^2) BesselK[1,u]))/(75 b),0},{(97 G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (20 u BesselK[0,u]+3 (8+5 u^2) BesselK[1,u]))/(75 b),(97 I G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] ((4+5 u^2) BesselK[0,u]+10 u BesselK[1,u]))/(25 b),0},{0,0,-((97 I G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (6 BesselK[0,u]+5 u BesselK[1,u]))/(75 b))}},{{0,0,-((97 G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+6 BesselK[1,u]))/(75 b))},{0,0,-((97 I G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (6 BesselK[0,u]+5 u BesselK[1,u]))/(75 b))},{-((97 G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (5 u BesselK[0,u]+6 BesselK[1,u]))/(75 b)),-((97 I G^2 m^3 pinf u Sqrt[1-4 \[Nu]] \[Nu] (6 BesselK[0,u]+5 u BesselK[1,u]))/(75 b)),0}}};
oneloopCregUijkNLO={{{-(1/(450 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (1080-1080 extraeps+9891 \[Nu]-1440 tail \[Nu]+10 u^2 (-485+1312 \[Nu])) BesselK[0,u]-3 (-6816+360 extraeps (6+u^2)-4422 \[Nu]+840 tail \[Nu]+u^2 (28+5 (-901+240 tail) \[Nu])) BesselK[1,u]),1/(450 b) I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((9726+360 extraeps (-6+u^2)+6 (-653+80 tail) \[Nu]+u^2 (1483+5 (-1951+720 tail) \[Nu])) BesselK[0,u]+u (-3199+2520 extraeps+u^2 (4850-13120 \[Nu])-20677 \[Nu]+3360 tail \[Nu]) BesselK[1,u]),0},{1/(450 b) I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((9726+360 extraeps (-6+u^2)+6 (-653+80 tail) \[Nu]+u^2 (1483+5 (-1951+720 tail) \[Nu])) BesselK[0,u]+u (-3199+2520 extraeps+u^2 (4850-13120 \[Nu])-20677 \[Nu]+3360 tail \[Nu]) BesselK[1,u]),1/(450 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 u (720-720 extraeps+6594 \[Nu]-960 tail \[Nu]+5 u^2 (-485+1312 \[Nu])) BesselK[0,u]+(360 extraeps (-24+u^2)+u^2 (-7732+19115 \[Nu]-3600 tail \[Nu])+24 (1136+737 \[Nu]-140 tail \[Nu])) BesselK[1,u]),0},{0,0,-(1/(450 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (3 u (120-120 extraeps+(1099-160 tail) \[Nu]) BesselK[0,u]+2 (3408+360 extraeps (-3+2 u^2)+2211 \[Nu]-420 tail \[Nu]+16 u^2 (-239+175 \[Nu])) BesselK[1,u])}},{{1/(450 b) I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((9726+360 extraeps (-6+u^2)+6 (-653+80 tail) \[Nu]+u^2 (1483+5 (-1951+720 tail) \[Nu])) BesselK[0,u]+u (-3199+2520 extraeps+u^2 (4850-13120 \[Nu])-20677 \[Nu]+3360 tail \[Nu]) BesselK[1,u]),1/(450 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 u (720-720 extraeps+6594 \[Nu]-960 tail \[Nu]+5 u^2 (-485+1312 \[Nu])) BesselK[0,u]+(360 extraeps (-24+u^2)+u^2 (-7732+19115 \[Nu]-3600 tail \[Nu])+24 (1136+737 \[Nu]-140 tail \[Nu])) BesselK[1,u]),0},{1/(450 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 u (720-720 extraeps+6594 \[Nu]-960 tail \[Nu]+5 u^2 (-485+1312 \[Nu])) BesselK[0,u]+(360 extraeps (-24+u^2)+u^2 (-7732+19115 \[Nu]-3600 tail \[Nu])+24 (1136+737 \[Nu]-140 tail \[Nu])) BesselK[1,u]),1/(450 b) I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((1080 extraeps (4+u^2)+u^2 (-9131+15355 \[Nu]-3600 tail \[Nu])-12 (1621-653 \[Nu]+80 tail \[Nu])) BesselK[0,u]+2 u (-9131+1080 extraeps+14707 \[Nu]-2160 tail \[Nu]+5 u^2 (-485+1312 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(450 b))I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (360 extraeps (3+2 u^2)+16 u^2 (-239+175 \[Nu])-3 (1621-653 \[Nu]+80 tail \[Nu])) BesselK[0,u]+u (-21461+4680 extraeps+(8737-960 tail) \[Nu]) BesselK[1,u])}},{{0,0,-(1/(450 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (3 u (120-120 extraeps+(1099-160 tail) \[Nu]) BesselK[0,u]+2 (3408+360 extraeps (-3+2 u^2)+2211 \[Nu]-420 tail \[Nu]+16 u^2 (-239+175 \[Nu])) BesselK[1,u])},{0,0,-(1/(450 b))I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (360 extraeps (3+2 u^2)+16 u^2 (-239+175 \[Nu])-3 (1621-653 \[Nu]+80 tail \[Nu])) BesselK[0,u]+u (-21461+4680 extraeps+(8737-960 tail) \[Nu]) BesselK[1,u])},{-(1/(450 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (3 u (120-120 extraeps+(1099-160 tail) \[Nu]) BesselK[0,u]+2 (3408+360 extraeps (-3+2 u^2)+2211 \[Nu]-420 tail \[Nu]+16 u^2 (-239+175 \[Nu])) BesselK[1,u]),-(1/(450 b))I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (360 extraeps (3+2 u^2)+16 u^2 (-239+175 \[Nu])-3 (1621-653 \[Nu]+80 tail \[Nu])) BesselK[0,u]+u (-21461+4680 extraeps+(8737-960 tail) \[Nu]) BesselK[1,u]),0}}};
oneloopCregVij={{0,0,-((7 I G^2 m^3 pinf u^2 Sqrt[1-4 \[Nu]] \[Nu] BesselK[1,u])/(3 b))},{0,0,(7 G^2 m^3 pinf u^2 Sqrt[1-4 \[Nu]] \[Nu] BesselK[0,u])/(3 b)},{-((7 I G^2 m^3 pinf u^2 Sqrt[1-4 \[Nu]] \[Nu] BesselK[1,u])/(3 b)),(7 G^2 m^3 pinf u^2 Sqrt[1-4 \[Nu]] \[Nu] BesselK[0,u])/(3 b),0}};
oneloopCregVijNLO={{0,0,-(1/(420 b))I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (5 u (-371+84 extraeps+384 \[Nu]+15 tail \[Nu]) BesselK[0,u]+2 (1225-420 extraeps+591 \[Nu]-435 tail \[Nu]) BesselK[1,u])},{0,0,1/(420 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (4 u (-665+210 extraeps+288 \[Nu]-195 tail \[Nu]) BesselK[0,u]+(48 (7-5 tail) \[Nu]+5 u^2 (-371+84 extraeps+384 \[Nu]+15 tail \[Nu])) BesselK[1,u])},{-(1/(420 b))I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (5 u (-371+84 extraeps+384 \[Nu]+15 tail \[Nu]) BesselK[0,u]+2 (1225-420 extraeps+591 \[Nu]-435 tail \[Nu]) BesselK[1,u]),1/(420 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (4 u (-665+210 extraeps+288 \[Nu]-195 tail \[Nu]) BesselK[0,u]+(48 (7-5 tail) \[Nu]+5 u^2 (-371+84 extraeps+384 \[Nu]+15 tail \[Nu])) BesselK[1,u]),0}};
oneloopCregUijkl={{{{1/(525 b) 4 I G^2 m^3 pinf^2 u \[Nu] (6 (-354+(999+90 tail) \[Nu]+1180 u^2 (-1+3 \[Nu])) BesselK[0,u]+35 u (-354+9 (119+4 tail) \[Nu]+u^2 (-118+417 \[Nu])) BesselK[1,u]),-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] ((14 u^3 (-118+417 \[Nu])+27 u (-118+347 \[Nu]+20 tail \[Nu])) BesselK[0,u]+3 (-1416+36 (118+5 tail) \[Nu]+u^2 (-1298+4041 \[Nu])) BesselK[1,u]),0},{-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] ((14 u^3 (-118+417 \[Nu])+27 u (-118+347 \[Nu]+20 tail \[Nu])) BesselK[0,u]+3 (-1416+36 (118+5 tail) \[Nu]+u^2 (-1298+4041 \[Nu])) BesselK[1,u]),-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+2065 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-2950+8913 \[Nu]+306 tail \[Nu]+7 u^2 (-118+417 \[Nu])) BesselK[1,u]),0},{0,0,(1/(525 b))8 I G^2 m^3 pinf^2 u \[Nu] ((-354+999 \[Nu]+90 tail \[Nu]+590 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-236+3 (236+9 tail) \[Nu]) BesselK[1,u])}},{{-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] ((14 u^3 (-118+417 \[Nu])+27 u (-118+347 \[Nu]+20 tail \[Nu])) BesselK[0,u]+3 (-1416+36 (118+5 tail) \[Nu]+u^2 (-1298+4041 \[Nu])) BesselK[1,u]),-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+2065 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-2950+8913 \[Nu]+306 tail \[Nu]+7 u^2 (-118+417 \[Nu])) BesselK[1,u]),0},{-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+2065 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-2950+8913 \[Nu]+306 tail \[Nu]+7 u^2 (-118+417 \[Nu])) BesselK[1,u]),1/(105 b) 2 G^2 m^3 pinf^2 u \[Nu] (2 (7 u^3 (-118+417 \[Nu])+18 u (-118+(347+20 tail) \[Nu])) BesselK[0,u]+(-5664+144 (118+5 tail) \[Nu]+u^2 (-4366+13539 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u])}},{{0,0,(1/(525 b))8 I G^2 m^3 pinf^2 u \[Nu] ((-354+999 \[Nu]+90 tail \[Nu]+590 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-236+3 (236+9 tail) \[Nu]) BesselK[1,u])},{0,0,-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u])},{(1/(525 b))8 I G^2 m^3 pinf^2 u \[Nu] ((-354+999 \[Nu]+90 tail \[Nu]+590 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-236+3 (236+9 tail) \[Nu]) BesselK[1,u]),-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u]),0}}},{{{-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] ((14 u^3 (-118+417 \[Nu])+27 u (-118+347 \[Nu]+20 tail \[Nu])) BesselK[0,u]+3 (-1416+36 (118+5 tail) \[Nu]+u^2 (-1298+4041 \[Nu])) BesselK[1,u]),-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+2065 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-2950+8913 \[Nu]+306 tail \[Nu]+7 u^2 (-118+417 \[Nu])) BesselK[1,u]),0},{-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+2065 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-2950+8913 \[Nu]+306 tail \[Nu]+7 u^2 (-118+417 \[Nu])) BesselK[1,u]),1/(105 b) 2 G^2 m^3 pinf^2 u \[Nu] (2 (7 u^3 (-118+417 \[Nu])+18 u (-118+(347+20 tail) \[Nu])) BesselK[0,u]+(-5664+144 (118+5 tail) \[Nu]+u^2 (-4366+13539 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u])}},{{-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+2065 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-2950+8913 \[Nu]+306 tail \[Nu]+7 u^2 (-118+417 \[Nu])) BesselK[1,u]),1/(105 b) 2 G^2 m^3 pinf^2 u \[Nu] (2 (7 u^3 (-118+417 \[Nu])+18 u (-118+(347+20 tail) \[Nu])) BesselK[0,u]+(-5664+144 (118+5 tail) \[Nu]+u^2 (-4366+13539 \[Nu])) BesselK[1,u]),0},{1/(105 b) 2 G^2 m^3 pinf^2 u \[Nu] (2 (7 u^3 (-118+417 \[Nu])+18 u (-118+(347+20 tail) \[Nu])) BesselK[0,u]+(-5664+144 (118+5 tail) \[Nu]+u^2 (-4366+13539 \[Nu])) BesselK[1,u]),1/(525 b) 4 I G^2 m^3 pinf^2 u \[Nu] (16 (-354+999 \[Nu]+90 tail \[Nu]+590 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-3776+48 (236+9 tail) \[Nu]+7 u^2 (-118+417 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+295 u^2 (-1+3 \[Nu])) BesselK[0,u]+35 u (-118+3 (115+6 tail) \[Nu]) BesselK[1,u])}},{{0,0,-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u])},{0,0,-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+295 u^2 (-1+3 \[Nu])) BesselK[0,u]+35 u (-118+3 (115+6 tail) \[Nu]) BesselK[1,u])},{-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u]),-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+295 u^2 (-1+3 \[Nu])) BesselK[0,u]+35 u (-118+3 (115+6 tail) \[Nu]) BesselK[1,u]),0}}},{{{0,0,(1/(525 b))8 I G^2 m^3 pinf^2 u \[Nu] ((-354+999 \[Nu]+90 tail \[Nu]+590 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-236+3 (236+9 tail) \[Nu]) BesselK[1,u])},{0,0,-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u])},{(1/(525 b))8 I G^2 m^3 pinf^2 u \[Nu] ((-354+999 \[Nu]+90 tail \[Nu]+590 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-236+3 (236+9 tail) \[Nu]) BesselK[1,u]),-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u]),0}},{{0,0,-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u])},{0,0,-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+295 u^2 (-1+3 \[Nu])) BesselK[0,u]+35 u (-118+3 (115+6 tail) \[Nu]) BesselK[1,u])},{-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u]),-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+295 u^2 (-1+3 \[Nu])) BesselK[0,u]+35 u (-118+3 (115+6 tail) \[Nu]) BesselK[1,u]),0}},{{(1/(525 b))8 I G^2 m^3 pinf^2 u \[Nu] ((-354+999 \[Nu]+90 tail \[Nu]+590 u^2 (-1+3 \[Nu])) BesselK[0,u]+5 u (-236+3 (236+9 tail) \[Nu]) BesselK[1,u]),-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u]),0},{-(1/(105 b))2 G^2 m^3 pinf^2 u \[Nu] (9 u (-118+(347+20 tail) \[Nu]) BesselK[0,u]+4 (-354+9 (118+5 tail) \[Nu]+118 u^2 (-1+3 \[Nu])) BesselK[1,u]),-(1/(525 b))4 I G^2 m^3 pinf^2 u \[Nu] (4 (-708+6 (333+30 tail) \[Nu]+295 u^2 (-1+3 \[Nu])) BesselK[0,u]+35 u (-118+3 (115+6 tail) \[Nu]) BesselK[1,u]),0},{0,0,(4 I G^2 m^3 pinf^2 u \[Nu] (6 (-118+(333+30 tail) \[Nu]) BesselK[0,u]+5 u (-118+3 (111+8 tail) \[Nu]) BesselK[1,u]))/(175 b)}}}};
oneloopCregVijk={{{0,0,(2 G^2 m^3 pinf^2 u \[Nu] (5 u (20+3 (-25+4 tail) \[Nu]) BesselK[0,u]+(u^2 (500-1935 \[Nu])+12 (-7+5 tail) \[Nu]) BesselK[1,u]))/(225 b)},{0,0,-((2 I G^2 m^3 pinf^2 u^2 \[Nu] (u (-100+387 \[Nu]) BesselK[0,u]+(-100+(381-30 tail) \[Nu]) BesselK[1,u]))/(45 b))},{(2 G^2 m^3 pinf^2 u \[Nu] (5 u (20+3 (-25+4 tail) \[Nu]) BesselK[0,u]+(u^2 (500-1935 \[Nu])+12 (-7+5 tail) \[Nu]) BesselK[1,u]))/(225 b),-((2 I G^2 m^3 pinf^2 u^2 \[Nu] (u (-100+387 \[Nu]) BesselK[0,u]+(-100+(381-30 tail) \[Nu]) BesselK[1,u]))/(45 b)),0}},{{0,0,-((2 I G^2 m^3 pinf^2 u^2 \[Nu] (u (-100+387 \[Nu]) BesselK[0,u]+(-100+(381-30 tail) \[Nu]) BesselK[1,u]))/(45 b))},{0,0,(2 G^2 m^3 pinf^2 u \[Nu] (-20 u (20+3 (-25+4 tail) \[Nu]) BesselK[0,u]+(48 (7-5 tail) \[Nu]+5 u^2 (-100+387 \[Nu])) BesselK[1,u]))/(225 b)},{-((2 I G^2 m^3 pinf^2 u^2 \[Nu] (u (-100+387 \[Nu]) BesselK[0,u]+(-100+(381-30 tail) \[Nu]) BesselK[1,u]))/(45 b)),(2 G^2 m^3 pinf^2 u \[Nu] (-20 u (20+3 (-25+4 tail) \[Nu]) BesselK[0,u]+(48 (7-5 tail) \[Nu]+5 u^2 (-100+387 \[Nu])) BesselK[1,u]))/(225 b),0}},{{(2 G^2 m^3 pinf^2 u \[Nu] (5 u (20+3 (-25+4 tail) \[Nu]) BesselK[0,u]+(u^2 (500-1935 \[Nu])+12 (-7+5 tail) \[Nu]) BesselK[1,u]))/(225 b),-((2 I G^2 m^3 pinf^2 u^2 \[Nu] (u (-100+387 \[Nu]) BesselK[0,u]+(-100+(381-30 tail) \[Nu]) BesselK[1,u]))/(45 b)),0},{-((2 I G^2 m^3 pinf^2 u^2 \[Nu] (u (-100+387 \[Nu]) BesselK[0,u]+(-100+(381-30 tail) \[Nu]) BesselK[1,u]))/(45 b)),(2 G^2 m^3 pinf^2 u \[Nu] (-20 u (20+3 (-25+4 tail) \[Nu]) BesselK[0,u]+(48 (7-5 tail) \[Nu]+5 u^2 (-100+387 \[Nu])) BesselK[1,u]))/(225 b),0},{0,0,(2 G^2 m^3 pinf^2 u \[Nu] (5 u (20+3 (-25+4 tail) \[Nu]) BesselK[0,u]+12 (-7+5 tail) \[Nu] BesselK[1,u]))/(75 b)}}};
oneloopCregUijklm={{{{{-(1/(1323 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (14 (u^3 (-5104+10409 \[Nu])+18 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (21 u^4 (-464+1267 \[Nu])+24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-7888+5 (3199+156 tail) \[Nu])) BesselK[1,u]),-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((105 u^4 (-464+1267 \[Nu])+240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-30160+59171 \[Nu]+4140 tail \[Nu])) BesselK[0,u]+14 u (-27376+54215 \[Nu]+4170 tail \[Nu]+u^2 (-10672+22967 \[Nu])) BesselK[1,u]),0},{-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((105 u^4 (-464+1267 \[Nu])+240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-30160+59171 \[Nu]+4140 tail \[Nu])) BesselK[0,u]+14 u (-27376+54215 \[Nu]+4170 tail \[Nu]+u^2 (-10672+22967 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),0},{0,0,-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u])}},{{-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((105 u^4 (-464+1267 \[Nu])+240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-30160+59171 \[Nu]+4140 tail \[Nu])) BesselK[0,u]+14 u (-27376+54215 \[Nu]+4170 tail \[Nu]+u^2 (-10672+22967 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])}},{{0,0,-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u])},{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u]),-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0}}},{{{-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((105 u^4 (-464+1267 \[Nu])+240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-30160+59171 \[Nu]+4140 tail \[Nu])) BesselK[0,u]+14 u (-27376+54215 \[Nu]+4170 tail \[Nu]+u^2 (-10672+22967 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])}},{{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (28 (u^3 (-5104+10409 \[Nu])+24 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+(105 u^4 (-464+1267 \[Nu])+192 (-2320+7 (653+55 tail) \[Nu])+56 u^2 (-6496+(13076+675 tail) \[Nu])) BesselK[1,u]),0},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])}},{{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0}}},{{{0,0,-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u])},{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u]),-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0}},{{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0}},{{-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u]),-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0},{0,0,-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (84 u (-464+(889+95 tail) \[Nu]) BesselK[0,u]+(24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-2320+(4319+360 tail) \[Nu])) BesselK[1,u])}}}},{{{{-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((105 u^4 (-464+1267 \[Nu])+240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-30160+59171 \[Nu]+4140 tail \[Nu])) BesselK[0,u]+14 u (-27376+54215 \[Nu]+4170 tail \[Nu]+u^2 (-10672+22967 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])}},{{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (28 (u^3 (-5104+10409 \[Nu])+24 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+(105 u^4 (-464+1267 \[Nu])+192 (-2320+7 (653+55 tail) \[Nu])+56 u^2 (-6496+(13076+675 tail) \[Nu])) BesselK[1,u]),0},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])}},{{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0}}},{{{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (11 u^3 (-5104+10409 \[Nu])+216 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+9 (35 u^4 (-464+1267 \[Nu])+48 (-2320+7 (653+55 tail) \[Nu])+14 u^2 (-7424+(15022+745 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (28 (u^3 (-5104+10409 \[Nu])+24 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+(105 u^4 (-464+1267 \[Nu])+192 (-2320+7 (653+55 tail) \[Nu])+56 u^2 (-6496+(13076+675 tail) \[Nu])) BesselK[1,u]),0},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])}},{{1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((315 u^4 (-464+1267 \[Nu])+960 (-232+7 (59+10 tail) \[Nu])+14 u^2 (-53360+(104629+7335 tail) \[Nu])) BesselK[0,u]+7 u (-196736+4 (97195+7605 tail) \[Nu]+u^2 (-69136+148211 \[Nu])) BesselK[1,u]),-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (28 (u^3 (-5104+10409 \[Nu])+24 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+(105 u^4 (-464+1267 \[Nu])+192 (-2320+7 (653+55 tail) \[Nu])+56 u^2 (-6496+(13076+675 tail) \[Nu])) BesselK[1,u]),0},{-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (28 (u^3 (-5104+10409 \[Nu])+24 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+(105 u^4 (-464+1267 \[Nu])+192 (-2320+7 (653+55 tail) \[Nu])+56 u^2 (-6496+(13076+675 tail) \[Nu])) BesselK[1,u]),-(1/(1323 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((63 u^4 (-464+1267 \[Nu])+384 (-232+7 (59+10 tail) \[Nu])+56 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+28 u (-12992+4 (6349+540 tail) \[Nu]+u^2 (-3712+7931 \[Nu])) BesselK[1,u]),0},{0,0,1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])}},{{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0}}},{{{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0}},{{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0}},{{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-2320+4319 \[Nu]+360 tail \[Nu])) BesselK[0,u]+14 u (-5104+5 (1855+246 tail) \[Nu]) BesselK[1,u])}}}},{{{{0,0,-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u])},{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u]),-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0}},{{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0}},{{-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u]),-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0},{0,0,-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (84 u (-464+(889+95 tail) \[Nu]) BesselK[0,u]+(24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-2320+(4319+360 tail) \[Nu])) BesselK[1,u])}}},{{{0,0,-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0}},{{0,0,1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u])},{0,0,1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u])},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0}},{{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-2320+4319 \[Nu]+360 tail \[Nu])) BesselK[0,u]+14 u (-5104+5 (1855+246 tail) \[Nu]) BesselK[1,u])}}},{{{-(1/(6615 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+36 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+3 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-5104+(10157+570 tail) \[Nu])) BesselK[1,u]),-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0},{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0},{0,0,-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (84 u (-464+(889+95 tail) \[Nu]) BesselK[0,u]+(24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-2320+(4319+360 tail) \[Nu])) BesselK[1,u])}},{{-(1/(6615 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (5 (48 (-232+7 (59+10 tail) \[Nu])+7 u^2 (-3248+(6349+450 tail) \[Nu])) BesselK[0,u]+7 u (-32480+10 (6349+540 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),0},{1/(6615 b) 2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (7 (u^3 (-5104+10409 \[Nu])+72 u (-464+889 \[Nu]+95 tail \[Nu])) BesselK[0,u]+6 (24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-3712+(7238+465 tail) \[Nu])) BesselK[1,u]),1/(6615 b) 2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (2 (480 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-11600+22351 \[Nu]+1665 tail \[Nu])) BesselK[0,u]+7 u (-63104+20 (5957+639 tail) \[Nu]+u^2 (-5104+10409 \[Nu])) BesselK[1,u]),0},{0,0,-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-2320+4319 \[Nu]+360 tail \[Nu])) BesselK[0,u]+14 u (-5104+5 (1855+246 tail) \[Nu]) BesselK[1,u])}},{{0,0,-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (84 u (-464+(889+95 tail) \[Nu]) BesselK[0,u]+(24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-2320+(4319+360 tail) \[Nu])) BesselK[1,u])},{0,0,-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-2320+4319 \[Nu]+360 tail \[Nu])) BesselK[0,u]+14 u (-5104+5 (1855+246 tail) \[Nu]) BesselK[1,u])},{-(1/(2205 b))2 G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (84 u (-464+(889+95 tail) \[Nu]) BesselK[0,u]+(24 (-2320+7 (653+55 tail) \[Nu])+7 u^2 (-2320+(4319+360 tail) \[Nu])) BesselK[1,u]),-(1/(2205 b))2 I G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((240 (-232+413 \[Nu]+70 tail \[Nu])+7 u^2 (-2320+4319 \[Nu]+360 tail \[Nu])) BesselK[0,u]+14 u (-5104+5 (1855+246 tail) \[Nu]) BesselK[1,u]),0}}}}};
oneloopCregVijkl={{{{0,0,-(1/(140 b))I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (-595+(1387-120 tail) \[Nu]) BesselK[0,u]+(-714-30 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u])},{0,0,1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u])},{-(1/(140 b))I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (-595+(1387-120 tail) \[Nu]) BesselK[0,u]+(-714-30 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),0}},{{0,0,1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u])},{0,0,1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u])},{1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),0}},{{-(1/(140 b))I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (-595+(1387-120 tail) \[Nu]) BesselK[0,u]+(-714-30 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),0},{1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),0},{0,0,(I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+6 (119+5 (-61+4 tail) \[Nu]) BesselK[1,u]))/(140 b)}}},{{{0,0,1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u])},{0,0,1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u])},{1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),0}},{{0,0,1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u])},{0,0,-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((7 u^3 (-119+359 \[Nu])-8 u (119-299 \[Nu]+30 tail \[Nu])) BesselK[0,u]-4 (36 (-7+5 tail) \[Nu]+u^2 (476-1181 \[Nu]+75 tail \[Nu])) BesselK[1,u])},{1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((7 u^3 (-119+359 \[Nu])-8 u (119-299 \[Nu]+30 tail \[Nu])) BesselK[0,u]-4 (36 (-7+5 tail) \[Nu]+u^2 (476-1181 \[Nu]+75 tail \[Nu])) BesselK[1,u]),0}},{{1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),0},{1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((7 u^3 (-119+359 \[Nu])-8 u (119-299 \[Nu]+30 tail \[Nu])) BesselK[0,u]-4 (36 (-7+5 tail) \[Nu]+u^2 (476-1181 \[Nu]+75 tail \[Nu])) BesselK[1,u]),0},{0,0,-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (6 u (119+(-299+30 tail) \[Nu]) BesselK[0,u]+(108 (-7+5 tail) \[Nu]+u^2 (595-1387 \[Nu]+120 tail \[Nu])) BesselK[1,u])}}},{{{-(1/(140 b))I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (-595+(1387-120 tail) \[Nu]) BesselK[0,u]+(-714-30 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),0},{1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),0},{0,0,(I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+6 (119+5 (-61+4 tail) \[Nu]) BesselK[1,u]))/(140 b)}},{{1/(140 b) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (u (-238+598 \[Nu]-60 tail \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[0,u]+(36 (7-5 tail) \[Nu]+u^2 (-1309+3337 \[Nu]-180 tail \[Nu])) BesselK[1,u]),1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),0},{1/(140 b) I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (-2 u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+(-1428-60 (-61+4 tail) \[Nu]+7 u^2 (-119+359 \[Nu])) BesselK[1,u]),-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] ((7 u^3 (-119+359 \[Nu])-8 u (119-299 \[Nu]+30 tail \[Nu])) BesselK[0,u]-4 (36 (-7+5 tail) \[Nu]+u^2 (476-1181 \[Nu]+75 tail \[Nu])) BesselK[1,u]),0},{0,0,-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (6 u (119+(-299+30 tail) \[Nu]) BesselK[0,u]+(108 (-7+5 tail) \[Nu]+u^2 (595-1387 \[Nu]+120 tail \[Nu])) BesselK[1,u])}},{{0,0,(I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+6 (119+5 (-61+4 tail) \[Nu]) BesselK[1,u]))/(140 b)},{0,0,-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (6 u (119+(-299+30 tail) \[Nu]) BesselK[0,u]+(108 (-7+5 tail) \[Nu]+u^2 (595-1387 \[Nu]+120 tail \[Nu])) BesselK[1,u])},{(I G^2 m^3 pinf^3 u^2 Sqrt[1-4 \[Nu]] \[Nu] (u (595+(-1387+120 tail) \[Nu]) BesselK[0,u]+6 (119+5 (-61+4 tail) \[Nu]) BesselK[1,u]))/(140 b),-(1/(140 b)) G^2 m^3 pinf^3 u Sqrt[1-4 \[Nu]] \[Nu] (6 u (119+(-299+30 tail) \[Nu]) BesselK[0,u]+(108 (-7+5 tail) \[Nu]+u^2 (595-1387 \[Nu]+120 tail \[Nu])) BesselK[1,u]),0}}}};


(* ::Title:: *)
(*Nonlinear, time-reversal odd and radiation-reaction effects*)


(* ::Section::Closed:: *)
(*Multipoles*)


(* ::Input::Initialization:: *)
u2QQ={{-((8 I G^2 m^3 pinf^2 u \[Nu]^2 ((-11+12 u^2) BesselK[0,u]+18 u BesselK[1,u]))/(63 b)),(2 G^2 m^3 pinf^2 u \[Nu]^2 (-15 u BesselK[0,u]+8 (-1+2 u^2) BesselK[1,u]))/(21 b),0},{(2 G^2 m^3 pinf^2 u \[Nu]^2 (-15 u BesselK[0,u]+8 (-1+2 u^2) BesselK[1,u]))/(21 b),(4 I G^2 m^3 pinf^2 u \[Nu]^2 (4 (-11+6 u^2) BesselK[0,u]-57 u BesselK[1,u]))/(63 b),0},{0,0,(4 I G^2 m^3 pinf^2 u \[Nu]^2 (22 BesselK[0,u]+93 u BesselK[1,u]))/(63 b)}};
u2LQ={{(4 I G^2 m^3 pinf^2 u^2 \[Nu]^2 (u BesselK[0,u]+BesselK[1,u]))/(3 b),-((2 G^2 m^3 pinf^2 u^2 \[Nu]^2 (BesselK[0,u]+2 u BesselK[1,u]))/(3 b)),0},{-((2 G^2 m^3 pinf^2 u^2 \[Nu]^2 (BesselK[0,u]+2 u BesselK[1,u]))/(3 b)),-((4 I G^2 m^3 pinf^2 u^2 \[Nu]^2 (u BesselK[0,u]+BesselK[1,u]))/(3 b)),0},{0,0,0}};
u2ODD={{(16 I G^2 m^3 pinf^2 u^2 \[Nu]^2 (3 u BesselK[0,u]+BesselK[1,u]))/(7 b),-((48 G^2 m^3 pinf^2 u^3 \[Nu]^2 BesselK[1,u])/(7 b)),0},{-((48 G^2 m^3 pinf^2 u^3 \[Nu]^2 BesselK[1,u])/(7 b)),-((16 I G^2 m^3 pinf^2 u^2 \[Nu]^2 (3 u BesselK[0,u]+2 BesselK[1,u]))/(7 b)),0},{0,0,(16 I G^2 m^3 pinf^2 u^2 \[Nu]^2 BesselK[1,u])/(7 b)}};

u2WQ={{(8 I G^2 m^3 pinf^2 u \[Nu]^2 ((-2+3 u^2) BesselK[0,u]-9 u BesselK[1,u]))/(9 b),(8 G^2 m^3 pinf^2 u \[Nu]^2 (4 u BesselK[0,u]-(-2+u^2) BesselK[1,u]))/(3 b),0},{(8 G^2 m^3 pinf^2 u \[Nu]^2 (4 u BesselK[0,u]-(-2+u^2) BesselK[1,u]))/(3 b),-((8 I G^2 m^3 pinf^2 u \[Nu]^2 ((-4+3 u^2) BesselK[0,u]-12 u BesselK[1,u]))/(9 b)),0},{0,0,-((8 I G^2 m^3 pinf^2 u \[Nu]^2 (2 BesselK[0,u]+3 u BesselK[1,u]))/(9 b))}};
u2RR={{(32 I G^2 m^3 pinf^2 u^2 \[Nu]^2 BesselK[1,u])/(5 b),-((16 G^2 m^3 pinf^2 u \[Nu]^2 (2 u BesselK[0,u]+BesselK[1,u]))/(5 b)),0},{-((16 G^2 m^3 pinf^2 u \[Nu]^2 (2 u BesselK[0,u]+BesselK[1,u]))/(5 b)),-((32 I G^2 m^3 pinf^2 u^2 \[Nu]^2 BesselK[1,u])/(5 b)),0},{0,0,0}};
u4QQ={{{{(12 I G^2 m^3 pinf^2 u \[Nu]^2 (78 BesselK[0,u]+35 u (9+7 u^2) BesselK[1,u]))/(175 b),-((6 G^2 m^3 pinf^2 u \[Nu]^2 (u (99+98 u^2) BesselK[0,u]+(120+49 u^2) BesselK[1,u]))/(35 b)),0},{-((6 G^2 m^3 pinf^2 u \[Nu]^2 (u (99+98 u^2) BesselK[0,u]+(120+49 u^2) BesselK[1,u]))/(35 b)),-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+5 u (75+49 u^2) BesselK[1,u]))/(175 b)),0},{0,0,(24 I G^2 m^3 pinf^2 u \[Nu]^2 (13 BesselK[0,u]+30 u BesselK[1,u]))/(175 b)}},{{-((6 G^2 m^3 pinf^2 u \[Nu]^2 (u (99+98 u^2) BesselK[0,u]+(120+49 u^2) BesselK[1,u]))/(35 b)),-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+5 u (75+49 u^2) BesselK[1,u]))/(175 b)),0},{-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+5 u (75+49 u^2) BesselK[1,u]))/(175 b)),(6 G^2 m^3 pinf^2 u \[Nu]^2 (2 u (66+49 u^2) BesselK[0,u]+(160+49 u^2) BesselK[1,u]))/(35 b),0},{0,0,-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b))}},{{0,0,(24 I G^2 m^3 pinf^2 u \[Nu]^2 (13 BesselK[0,u]+30 u BesselK[1,u]))/(175 b)},{0,0,-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b))},{(24 I G^2 m^3 pinf^2 u \[Nu]^2 (13 BesselK[0,u]+30 u BesselK[1,u]))/(175 b),-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b)),0}}},{{{-((6 G^2 m^3 pinf^2 u \[Nu]^2 (u (99+98 u^2) BesselK[0,u]+(120+49 u^2) BesselK[1,u]))/(35 b)),-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+5 u (75+49 u^2) BesselK[1,u]))/(175 b)),0},{-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+5 u (75+49 u^2) BesselK[1,u]))/(175 b)),(6 G^2 m^3 pinf^2 u \[Nu]^2 (2 u (66+49 u^2) BesselK[0,u]+(160+49 u^2) BesselK[1,u]))/(35 b),0},{0,0,-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b))}},{{-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+5 u (75+49 u^2) BesselK[1,u]))/(175 b)),(6 G^2 m^3 pinf^2 u \[Nu]^2 (2 u (66+49 u^2) BesselK[0,u]+(160+49 u^2) BesselK[1,u]))/(35 b),0},{(6 G^2 m^3 pinf^2 u \[Nu]^2 (2 u (66+49 u^2) BesselK[0,u]+(160+49 u^2) BesselK[1,u]))/(35 b),(12 I G^2 m^3 pinf^2 u \[Nu]^2 (208 BesselK[0,u]+5 u (96+49 u^2) BesselK[1,u]))/(175 b),0},{0,0,-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+105 u BesselK[1,u]))/(175 b))}},{{0,0,-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b))},{0,0,-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+105 u BesselK[1,u]))/(175 b))},{-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b)),-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+105 u BesselK[1,u]))/(175 b)),0}}},{{{0,0,(24 I G^2 m^3 pinf^2 u \[Nu]^2 (13 BesselK[0,u]+30 u BesselK[1,u]))/(175 b)},{0,0,-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b))},{(24 I G^2 m^3 pinf^2 u \[Nu]^2 (13 BesselK[0,u]+30 u BesselK[1,u]))/(175 b),-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b)),0}},{{0,0,-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b))},{0,0,-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+105 u BesselK[1,u]))/(175 b))},{-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b)),-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+105 u BesselK[1,u]))/(175 b)),0}},{{(24 I G^2 m^3 pinf^2 u \[Nu]^2 (13 BesselK[0,u]+30 u BesselK[1,u]))/(175 b),-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b)),0},{-((6 G^2 m^3 pinf^2 u \[Nu]^2 (33 u BesselK[0,u]+40 BesselK[1,u]))/(35 b)),-((12 I G^2 m^3 pinf^2 u \[Nu]^2 (104 BesselK[0,u]+105 u BesselK[1,u]))/(175 b)),0},{0,0,(36 I G^2 m^3 pinf^2 u \[Nu]^2 (26 BesselK[0,u]+15 u BesselK[1,u]))/(175 b)}}}};
v3LQQQ={{{0,0,-((G^2 m^3 pinf^2 u \[Nu]^2 (u (-46+3 u^2) BesselK[0,u]+8 (-7+37 u^2) BesselK[1,u]+u (16-3 u^2) BesselK[2,u]))/(75 b))},{0,0,-((I G^2 m^3 pinf^2 u^2 \[Nu]^2 (49 u BesselK[0,u]-4 BesselK[1,u]+9 u BesselK[2,u]))/(15 b))},{-((G^2 m^3 pinf^2 u \[Nu]^2 (u (-46+3 u^2) BesselK[0,u]+8 (-7+37 u^2) BesselK[1,u]+u (16-3 u^2) BesselK[2,u]))/(75 b)),-((I G^2 m^3 pinf^2 u^2 \[Nu]^2 (49 u BesselK[0,u]-4 BesselK[1,u]+9 u BesselK[2,u]))/(15 b)),0}},{{0,0,-((I G^2 m^3 pinf^2 u^2 \[Nu]^2 (49 u BesselK[0,u]-4 BesselK[1,u]+9 u BesselK[2,u]))/(15 b))},{0,0,-((G^2 m^3 pinf^2 u \[Nu]^2 (u (184+3 u^2) BesselK[0,u]-4 (-56+71 u^2) BesselK[1,u]-u (64+3 u^2) BesselK[2,u]))/(75 b))},{-((I G^2 m^3 pinf^2 u^2 \[Nu]^2 (49 u BesselK[0,u]-4 BesselK[1,u]+9 u BesselK[2,u]))/(15 b)),-((G^2 m^3 pinf^2 u \[Nu]^2 (u (184+3 u^2) BesselK[0,u]-4 (-56+71 u^2) BesselK[1,u]-u (64+3 u^2) BesselK[2,u]))/(75 b)),0}},{{-((G^2 m^3 pinf^2 u \[Nu]^2 (u (-46+3 u^2) BesselK[0,u]+8 (-7+37 u^2) BesselK[1,u]+u (16-3 u^2) BesselK[2,u]))/(75 b)),-((I G^2 m^3 pinf^2 u^2 \[Nu]^2 (49 u BesselK[0,u]-4 BesselK[1,u]+9 u BesselK[2,u]))/(15 b)),0},{-((I G^2 m^3 pinf^2 u^2 \[Nu]^2 (49 u BesselK[0,u]-4 BesselK[1,u]+9 u BesselK[2,u]))/(15 b)),-((G^2 m^3 pinf^2 u \[Nu]^2 (u (184+3 u^2) BesselK[0,u]-4 (-56+71 u^2) BesselK[1,u]-u (64+3 u^2) BesselK[2,u]))/(75 b)),0},{0,0,(2 G^2 m^3 pinf^2 u \[Nu]^2 (u (23+u^2) BesselK[0,u]+2 (14+u^2) BesselK[1,u]-u (8+u^2) BesselK[2,u]))/(25 b)}}};

